A convergence technique for the game i-Mark

The game of i-Mark is an impartial combinatorial game introduced by Sopena (2016). The game is parametrized by two sets of positive integers $S$, $D$, where $\min D\ge 2$. From position $n\ge 0$ one can move to any position $n-s$, $s\in S$, as long as $n-s\ge 0$, as well as to any position $n/d$, $d\in D$, as long as $n>0$ and $d$ divides $n$. The game ends when no more moves are possible, and the last player to move is the winner. Sopena, and subsequently Friman and Nivasch (2021), characterized the Sprague-Grundy sequences of many cases of i-Mark$(S,D)$ with $|D|=1$. Friman and Nivasch also obtained some partial results for the case i-Mark$(\{1\},\{2,3\})$. In this paper we present a convergence technique that gives polynomial-time algorithms for the Sprague-Grundy sequence of many instances of i-Mark with $|D|>1$. In particular, we prove our technique works for all games i-Mark$(\{1\},\{d_1,d_2\})$. Keywords: Combinatorial game, impartial game, Sprague-Grundy function, convergence, dynamic programming.

==> anc/measure_convergence.cpp <==
//2025. Ancillary code for "A convergence technique for the game i-Mark",
//by Gabriel Nivasch and Oz Rubinstein.

//This program measures convergence of an iMark(S,D) game.
//The sets S and D are fixed in global variables.

#include <iostream>

const int nS = 2, nD = 2;
const int S[nS] = { 1, 2 },  D[nD] = { 2, 3 };

//Array of Grundy values:
const int nmax = 1010001;
unsigned char G[nmax];

//Maximum allowed convergence:
const int maxConv = 10000;

void myError(const char* e)
{
    std::cout << e << std::endl;
    exit(1);
}

//Checks that S and D are given in increasing order,
//elements of S are positive, and elements of D are at least 2.
void checkSD()
{
    int i;
    if (S[0] < 1)
        myError("S value smaller than 1");
    for (i = 0; i < nS - 1; i++)
        if (S[i] >= S[i + 1])
            myError("S not in increasing order");
    if (D[0] < 2)
        myError("D value smaller than 2");
    for (i = 0; i < nD - 1; i++)
        if (D[i] >= D[i + 1])
            myError("D not in increasing order");
    if (S[nS - 1] >= maxConv)
        myError("maxConv too small");
}

//Prints S and D.
void printSD(std::ostream &o)
{
    int i;
    o << "S: ";
    for (i = 0; i < nS; i++)
    {
        o << S[i];
        if (i < nS - 1)
            o << ", ";
    }
    o << std::endl;
    o << "D: ";
    for (i = 0; i < nD; i++)
    {
        o << D[i];
        if (i < nD - 1)
            o << ", ";
    }
    o << std::endl;
}

//Returns the number of followers of a given position.
int countFollowers(int n)
{
    int f = 0, i;
    //Count subtraction followers:
    for (i = 0; i < nS; i++)
        if (n - S[i] >= 0)
            f++;
    //Count division followers:
    for (i = 0; i < nD; i++)
        if (n > 0 && n % D[i] == 0)
            f++;
    return f;
}

//Computes the G array
void computeG()
{
    int n, i;
    const int fGsize = nS + nD + 1;
    bool fG[fGsize];
    for (n = 0; n < nmax; n++)
    {
        for (i = 0; i < fGsize; i++)
            fG[i] = false;
        //Get Grundy values of subtraction options:
        for (i = 0; i < nS; i++)
            if (n - S[i] >= 0)
                fG[G[n - S[i]]] = true;
        //Get Grundy values of division options:
        for (i = 0; i < nD; i++)
            if (n > 0 && n % D[i] == 0)
                fG[G[n / D[i]]] = true;
        //Find mex:
        int mex;
        for (mex = 0; mex < fGsize; mex++)
            if (fG[mex] == false)
                break;
        if (mex == fGsize)
            myError("mex overflow in computeG");
        G[n] = mex;
    }
}

//Counts how many steps are needed for convergence when
//starting from the given position. Returns -1 if no convergence occurred
//after maxConv steps
int countConvergenceFromPosition(int n)
{
    if (n + maxConv >= nmax - 1)
        myError("countConvergeceFromPosition: Too close to the end");
    //std::cout << "Counting convergence from n = " << n << std::endl;
    int width = 1;
    int i, j, k, ell, w, neww;
    const int maxS = S[nS - 1];
    for (i = 0; i < maxS; i++)
        width *= 1 + countFollowers(n + i);
    //std::cout << "width = " << width << std::endl;
    int** Gguess = new int* [width];
    for (w = 0; w < width; w++)
        Gguess[w] = new int[maxConv];

    //Initialize guess seeds:
    w = 1;
    for (i = 0; i < maxS; i++)
    {
        /*std::cout << "i = " << i << ", w = " << w << std::endl;
        for (ell = 0; ell < w; ell++)
        {
            for (int ii = 0; ii < i; ii++)
                std::cout << Gguess[ell][ii];
            std::cout << std::endl;
        }
        std::cout << std::endl;*/

        for (j = 0; j < 1 + countFollowers(n + i); j++)
        {
            for (ell = 0; ell < w; ell++)
            {
                for (k = 0; k < i; k++)
                    Gguess[j * w + ell][k] = Gguess[ell][k];
                Gguess[j * w + ell][i] = j;
            }
        }
        w *= j;
    }

    if (w != width)
        myError("w != width");

    /*//Remove unwanted guess seeds for S13D23 experiment:
    ell = 0;
    while (ell < w)
    {
        if (Gguess[ell][0] == 0 || Gguess[ell][1] != 0 || Gguess[ell][2] == 0)
        {
            for (i = 0; i < maxS; i++)
                Gguess[ell][i] = Gguess[w - 1][i];
            w--;
        }
        else
            ell++;
    }*/

    //Print guess seeds:
    /*for (ell = 0; ell < w; ell++)
    {
        for (i = 0; i < maxS; i++)
            std::cout << Gguess[ell][i];
        std::cout << std::endl;
    }
    std::cout << std::endl;*/

    //Compute guess sequences until we find match of length maxS:
    int numMatch = 0;
    i = maxS;
    while (i < maxConv && numMatch < maxS)
    {
        bool matchHere = true;
        for (j = 0; j < w; j++)
        {
            const int fGsize = nS + nD + 1;
            bool fG[fGsize];

            for (k = 0; k < fGsize; k++)
                fG[k] = false;
            //Get Grundy values of subtraction options from Gguess[j]:
            for (k = 0; k < nS; k++)
                if (i - S[k] >= 0)
                    fG[Gguess[j][i - S[k]]] = true;
            //Get Grundy values of division options from G:
            for (k = 0; k < nD; k++)
                if ((n + i) > 0 && (n + i) % D[k] == 0)
                    fG[G[(n + i) / D[k]]] = true;
            //Find mex:
            int mex;
            for (mex = 0; mex < fGsize; mex++)
                if (fG[mex] == false)
                    break;
            if (mex == fGsize)
                myError("mex overflow in computeG");
            Gguess[j][i] = mex;
            if (j > 0 && Gguess[j][i] != Gguess[j - 1][i])
                matchHere = false;
        }
        if (matchHere)
            numMatch++;
        else
            numMatch = 0;
        i++;
    }

    /*if (i == maxConv)
        std::cout << "No convergence\n";
    else
        std::cout << "Convergence after " << i << " steps\n";*/

    //Print final guess sequences:
    /*for (ell = 0; ell < w; ell++)
    {
        for (j = 0; j < i; j++)
            std::cout << Gguess[ell][j];
        std::cout << std::endl;
    }
    std::cout << std::endl;*/

    for (w = 0; w < width; w++)
        delete[] Gguess[w];
    delete[] Gguess;

    if (i == maxConv)
        return -1;
    else
        return i - maxS;
}

int main()
{
    checkSD();
    printSD(std::cout);

    int i;

    computeG();

    int maxObservedConv = 0;
    for (i = 0; i < nmax - maxConv - 1; i++)
    {
        int c = countConvergenceFromPosition(i);
        if (c == -1)
        {
            std::cout << "From position " << i << " no convergence\n";
        }
        if (c > maxObservedConv)
        {
            std::cout << "From position " << i << " convergence after " << c << " steps\n";
            maxObservedConv = c;
        }
    }
    std::cout << "Checked until position " << i << ".\n";

    return 0;
}


==> anc/recursive_alg.cpp <==
//2025. Ancillary code for "A convergence technique for the game i-Mark",
//by Gabriel Nivasch and Oz Rubinstein.
//This program uses the recursive, dynamic programming, convergence-based
//algorithm for the game i-Mark. This program is specific to games of the form
//i-Mark({1}, {d1,d2}).
//The global variable c should hold an upper bound for the number of steps
//to convergence.
//Given a desired position n, we build a two-dimensional array t, where
//t[i][j] holds a pointer to the computation of an interval of length 2c that ends
//at n/(d1^i d2^j).
//The interval is computed the normal way if the first position is negative.
//Otherwise, it is computed relying on convergence: trying all 4 possible guesses
//for the initial position, and using the intervals at t[i+1][j] and t[i][j+1] for
//the Grundy values of the division followers.

#include <iostream>

void myError(const char* e)
{
    std::cout << e << std::endl;
    exit(1);
}

//Division values:
const int d1 = 2, d2 = 3;

//Upper bound on convergence:
const int c = 15;

void checkD()
{
    if (d1 < 2)
        myError("d1 too small");
    if (d1 >= d2)
        myError("d2 too small");
}

void printDc(std::ostream& o)
{
    o << "d1 = " << d1 << ", d2 = " << d2 << "\n";
    o << "c = " << c << "\n\n";
}

//Compute normally the Grundy values G(0), ..., G(n-1)
//and store them in A[0], ..., A[n-1]
void computeNormally(int* A, int n)
{
    int i;
    for (i = 0; i < n; i++)
    {
        bool fG[4] = { false, false, false, false };
        if (i > 0)
            fG[A[i - 1]] = true;
        if (i > 0 && i % d1 == 0)
            fG[A[i / d1]] = true;
        if (i > 0 && i % d2 == 0)
            fG[A[i / d2]] = true;
        int mex = 0;
        while (fG[mex])
        {
            mex++;
            if (mex >= 4)
                myError("Overflow at mex computation");
        }
        A[i] = mex;
    }
}

//Computes log_2 n by repeated division by 2:
int mylog(long long n)
{
    int i = 0;
    while (n != 0)
    {
        n /= 2;
        i++;
    }
    return i;
}

struct interval
{
    bool computed;
    long long base; //First position
    int conv_index; //Index where convergence occurred. 2*c if no convergence.
    int Gguess[4][2 * c]; //Guess sequences of length 2c starting from seeds 0,1,2,3
};

//The actual recursive function used by computeRecusively()
void computeInterval(interval** t, int i, int j)
{
    int k, m;

    if (t[i][j].computed) //No need to compute again
        return;

    if (t[i][j].base < 0)
    {
        //Compute the normal way the nonnegative portion of the array:
        for (k = 0; k < 4; k++)
            computeNormally(t[i][j].Gguess[k] - t[i][j].base, 2 * c + t[i][j].base);

        t[i][j].conv_index = -t[i][j].base;
    }
    else //Compute recursively
    {
        //Compute the intervals containing the division followers:
        computeInterval(t, i + 1, j);
        computeInterval(t, i, j + 1);

        //Initialize the seeds:
        for (k = 0; k < 4; k++)
            t[i][j].Gguess[k][0] = k;

        //Initialized the convergence index to the maximum:
        t[i][j].conv_index = 2 * c;

        //Compute the guess sequences
        for (m = 1; m < 2 * c; m++)
        {
            long long n = m + t[i][j].base;
            for (k = 0; k < 4; k++)
            {
                bool fG[4] = { false, false, false, false };
                fG[t[i][j].Gguess[k][m - 1]] = true;

                if (n % d1 == 0) //Get Grundy value from interval t[i+1][j]
                {
                    long long nf = n / d1;
                    long long otherindex = nf - t[i + 1][j].base;
                    if (otherindex < 0 || otherindex >= 2 * c)
                        myError("d1-division follower not in range of t[i+1][j]");
                    if (otherindex < t[i + 1][j].conv_index)
                        myError("d1-division interval not converged where needed");
                    fG[t[i + 1][j].Gguess[0][otherindex]] = true;
                }

                if (n % d2 == 0) //Get Grundy value from interval t[i][j+1]
                {
                    long long nf = n / d2;
                    long long otherindex = nf - t[i][j + 1].base;
                    if (otherindex < 0 || otherindex >= 2 * c)
                        myError("d2-division follower not in range of t[i][j+1]");
                    if (otherindex < t[i][j + 1].conv_index)
                        myError("d2-division interval not converged where needed");
                    fG[t[i][j + 1].Gguess[0][otherindex]] = true;
                }

                int mex = 0;
                while (fG[mex])
                {
                    mex++;
                    if (mex >= 4)
                        myError("Overflow at mex computation");
                }
                t[i][j].Gguess[k][m] = mex;
            }//for k

            //Check if convergence occurred:
            if (t[i][j].conv_index > m && t[i][j].Gguess[0][m] == t[i][j].Gguess[1][m] &&
                t[i][j].Gguess[1][m] == t[i][j].Gguess[2][m] &&
                t[i][j].Gguess[2][m] == t[i][j].Gguess[3][m])
            {
                t[i][j].conv_index = m;
            }
        }//for m
    }//else

    /*
    std::cout << "t[" << i << "][" << j << "]:\n";
    std::cout << "Base index: " << t[i][j].base << "\n";
    std::cout << "Computed values for t[" << i << "][" << j << "]:\n";
    for (k = 0; k < 4; k++)
    {
        std::cout << "Guess " << k << ": ";
        for (m = 0; m < 2 * c; m++)
            std::cout << t[i][j].Gguess[k][m] << " ";
        std::cout << "\n";
    }
    std::cout << "Convergence index: " << t[i][j].conv_index << "\n\n";
    */

    t[i][j].computed = true;
}

//Computes G(n) recursively as explained above
int computeRecursively(long long n)
{
    if (n < 0)
        myError("Negative input at computeRecursively");

    //log_2 n serves as an upper value for the needed dimensions of the array t
    int z = mylog(n);
    if (z == 0)
        z = 1;

    int i, j;

    //Allocate two-dimensional array t
    interval** t = new interval * [z];
    for (i = 0; i < z; i++)
        t[i] = new interval[z];

    //Initialize "base" values and "computed" flags in t:
    long long endval0 = n;
    for (i = 0; i < z; i++)
    {
        long long endval = endval0;
        for (j = 0; j < z; j++)
        {
            t[i][j].computed = false;
            t[i][j].base = endval - 2 * c + 1;
            endval /= d2;
        }
        endval0 /= d1;
    }

    //Initial call to the recursive function:
    computeInterval(t, 0, 0);

    //Get result if computation succeeded:
    int result = -1;
    if (t[0][0].conv_index < 2 * c)
        result = t[0][0].Gguess[0][2 * c - 1];

    //Deallocate t
    for (i = 0; i < z; i++)
        delete[] t[i];
    delete[] t;

    return result;
}

int main()
{
    checkD();
    printDc(std::cout);

    long long n;
    const int maxn = 1000000;
    int* A = new int[maxn];
    std::cout << "Comparing normal and recursive functions up to " << maxn << ".\n";
    computeNormally(A, maxn);
    bool mismatchfound = false;
    for (n = 0; n < maxn; n++)
        if (computeRecursively(n) != A[n])
        {
            std::cout << "Mismatch at position " << n << "\n";
            mismatchfound = true;
        }
    if (!mismatchfound)
        std::cout << "No mismatches found.\n\n";
    delete[] A;

    const long long largen = 1000000000000000000;
    std::cout << "\nG values starting at " << largen << ":";
    for (n = largen; n <= largen+30; n++)
    {
        std::cout << " " << computeRecursively(n);
    }
    std::cout << "\n";
    
    return 0;
}

